Optimize-via-Predict: Realizing out-of-sample optimality in data-driven optimization

We examine a stochastic formulation for data-driven optimization wherein the decision-maker is not privy to the true distribution, but has knowledge that it lies in some hypothesis set and possesses a historical data set, from which information about it can be gleaned. We define a prescriptive solution as a decision rule mapping such a data set to decisions. As there does not exist prescriptive solutions that are generalizable over the entire hypothesis set, we define out-of-sample optimality as a local average over a neighbourhood of hypotheses, and averaged over the sampling distribution. We prove sufficient conditions for local out-of-sample optimality, which reduces to functions of the sufficient statistic of the hypothesis family. We present an optimization problem that would solve for such an out-of-sample optimal solution, and does so efficiently by a combination of sampling and bisection search algorithms. Finally, we illustrate our model on the newsvendor model, and find strong performance when compared against alternatives in the literature. There are potential implications of our research on end-to-end learning and Bayesian optimization.

==> figures/exp-misspecification-0904-0.85.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from matplotlib import cm\n",
    "from matplotlib.ticker import LinearLocator, FormatStrFormatter\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "import math\n",
    "from scipy.optimize import newton\n",
    "import pandas as pd\n",
    "from gurobipy import *\n",
    "import mosek\n",
    "import cvxpy as cp\n",
    "import scipy.integrate as integrate# RT：mis\n",
    "import scipy.stats as st"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "code_folding": [
     0,
     3,
     48,
     79,
     82,
     85,
     89,
     110,
     114,
     160,
     195,
     233
    ]
   },
   "outputs": [],
   "source": [
    "def gamma_pdf(d, shape, scale):\n",
    "        return (1 / (scale ** shape)) * (d ** (shape - 1)) * np.exp(-d / scale)\n",
    "\n",
    "class news_exp_norm(object):\n",
    "    # Meaning that the true demand distribution is exponential and the localization function is normal\n",
    "    # Should do a more generic code later to pick and choose the demand distribution and localization function\n",
    "     # shape  = 1 expoential; shape = 0.9 and 1.1 try; scale =  theta \n",
    "    \n",
    "    def __init__(self, No, Nm, Nn, Nc, p, c, mu, sigma, shape, rlow_w, rhigh_w, rlow_k, rhigh_k, rnum): # RT： mis 0902: add one shape\n",
    "        self.No = No # Number of samples in a data set\n",
    "        self.Nm = Nm # Number of samples for the localization function\n",
    "        self.Nn = Nn # Number of data sets to average over\n",
    "        self.Nc = Nc\n",
    "        self.p = p \n",
    "        self.c = c\n",
    "        self.shape = shape\n",
    "        \n",
    "        self.rlow_w = rlow_w \n",
    "        self.rhigh_w = rhigh_w \n",
    "        self.rlow_k = rlow_k \n",
    "        self.rhigh_k = rhigh_k \n",
    "        self.rnum = rnum\n",
    "        \n",
    "        if (mu - 6*sigma < 0):\n",
    "            print('Warning: mean of normal is not more than 6 sigmas away from 0! Negative values possible!')\n",
    "            return\n",
    "        else:\n",
    "            self.mu = mu # Mean of the normal distribution\n",
    "            self.sigma = sigma # Sd of the normal distribution\n",
    "        \n",
    "        # generates dataset \n",
    "        #distr = 0 : normal; distr = 1: uniform; distr = 2: gamma \n",
    "        \n",
    "            np.random.seed(734)\n",
    "            self.et = np.random.normal(loc=self.mu, scale = self.sigma, size = self.Nm)\n",
    "            self.ett = np.random.normal(loc=self.mu, scale = self.sigma, size = self.Nm)\n",
    "            self.ettt = np.random.normal(loc=self.mu, scale = self.sigma, size = self.Nc)\n",
    "\n",
    "        \n",
    "    # 拖出去\n",
    "    def solvefunc(self, q, ht):\n",
    "        return sum( (self.c - self.p * math.exp(-1 * q / self.et[i])) * \\\n",
    "                    (math.exp(1 - ht / self.et[i]) / self.et[i] * \\\n",
    "                    self.mu)**self.No for i in range(self.Nm) ) \n",
    "        #return sum( (self.c - self.p * math.exp(-1 * q / self.et[i])) * \\\n",
    "        #            math.exp(-1 * self.No * ht / self.et[i]) / (self.et[i])**self.No * \\\n",
    "        #            math.exp(self.No) * (self.mu ** self.No) for i in range(self.Nm) ) \n",
    "    # 加速\n",
    "    def int_bisect(self, lw, upp, ht, tol = 10**(-10)):\n",
    "        # abort\n",
    "        if (self.solvefunc(q = lw, ht = ht) * self.solvefunc(q = upp, ht = ht) > 0):\n",
    "            print('Aborting as lower and upper bounds same sign!')\n",
    "            return 0\n",
    "    \n",
    "        uppnow = upp\n",
    "        lwnow = lw\n",
    "        uppval = self.solvefunc(q = uppnow, ht = ht)\n",
    "        lwval = self.solvefunc(q = lwnow, ht = ht)\n",
    "    \n",
    "        while (uppnow - lwnow > tol):\n",
    "            trythis = (uppnow + lwnow)/2\n",
    "            thisval = self.solvefunc(q = trythis, ht = ht)\n",
    "            if uppval < 0:\n",
    "                if thisval < 0:\n",
    "                    uppnow = trythis\n",
    "                    uppval = thisval\n",
    "                else: \n",
    "                    lwnow = trythis\n",
    "                    lwval = thisval\n",
    "            else:\n",
    "                if thisval < 0: \n",
    "                    lwnow = trythis\n",
    "                    lwval = thisval\n",
    "                else:\n",
    "                    uppnow = trythis\n",
    "                    uppval = thisval\n",
    "        \n",
    "        return uppnow\n",
    "    \n",
    "    def pto(self, ht):\n",
    "        return ht * np.log(self.p / self.c)\n",
    "        \n",
    "    def ops(self, ht):\n",
    "        return ht * ((self.p/self.c)**(1/(self.No+1))-1)*self.No\n",
    "    \n",
    "    def oquad(self,ht):\n",
    "        return self.ops(ht)- ht**2/(self.No**3)\n",
    "    \n",
    "    # saa model\n",
    "    def saa(self,dat_samp):\n",
    "        m = Model('saa')\n",
    "        m.setParam('OutputFlag', 0)\n",
    "        ### order quantity\n",
    "        ds_q = m.addVar(lb = 0, name=\"ds_q\") \n",
    "        ### variables used to derive the linear optimization problem \n",
    "        ds_t = m.addVars(self.No, lb = -GRB.INFINITY, name=\"ds_t\") \n",
    "\n",
    "        ### objective function\n",
    "        obj = quicksum([ (self.c*ds_q - self.p*ds_t[i]) for i in range(self.No) ])/self.No\n",
    "        m.setObjective(obj, GRB.MINIMIZE)\n",
    "\n",
    "        ### constraints\n",
    "        m.addConstrs((ds_t[i] - ds_q <= 0 for i in range(self.No)))\n",
    "        m.addConstrs((ds_t[i] - dat_samp[i] <= 0 for i in range(self.No) ))\n",
    "\n",
    "        # solve the model\n",
    "        m.optimize()\n",
    "        return ds_q.X\n",
    "    \n",
    "    # ro model with box uncertainty set\n",
    "    def ro(self, th_lw, th_upp):\n",
    "        return th_lw * np.log(self.p / self.c)\n",
    "    \n",
    "    # dro model with moment uncertainty set\n",
    "    def dro_moment(self, d_hat, sig_hat_sq):\n",
    "        m = Model('dro_moment')\n",
    "        m.setParam('OutputFlag', 0)\n",
    "        #m.Params.FeasibilityTol = 10**(-9)\n",
    "        #m.Params.OptimalityTol = 10**(-9)\n",
    "        #m.Params.BarQCPConvTol = 0\n",
    "        #m.Params.FuncPieces = -2\n",
    "        #m.Params.FuncPieceError = 10**(-5)\n",
    "        #m.Params.ConstrVio = 10**(-9)\n",
    "        ### order quantity\n",
    "        ds_q = m.addVar(lb = 0, name=\"ds_q\") \n",
    "        ### variables in the robust counterpart\n",
    "        ds_lam = m.addVar(lb = -GRB.INFINITY, name=\"ds_lam\")\n",
    "        ds_bet = m.addVar(lb = 0, name=\"ds_bet\")\n",
    "        ds_gam = m.addVar(lb = -GRB.INFINITY, name=\"ds_gam\")\n",
    "        ## dual variables to reformulate robust counterpart\n",
    "        # first constraint\n",
    "        ds_x1 = m.addVar(lb = 0, name=\"ds_x1\")\n",
    "        ds_y1 = m.addVar(lb = -GRB.INFINITY, name=\"ds_y1\")\n",
    "        ds_z1 = m.addVar(lb = -GRB.INFINITY, name=\"ds_z1\")\n",
    "        # second constraints\n",
    "        ds_x2 = m.addVar(lb = 0, name=\"ds_x2\")\n",
    "        ds_y2 = m.addVar(lb = -GRB.INFINITY, name=\"ds_y2\")\n",
    "        ds_z2 = m.addVar(lb = -GRB.INFINITY, name=\"ds_z2\")\n",
    "        \n",
    "        ### objective function\n",
    "        obj = d_hat * ds_lam + sig_hat_sq * ds_bet + ds_gam \n",
    "        m.setObjective(obj, GRB.MINIMIZE)\n",
    "        ### constraints \n",
    "        # first constraint\n",
    "        m.addConstr( -0.5*ds_x1 + 0.5*ds_y1 + d_hat*ds_z1 + ds_gam - self.c*ds_q >= 0 )\n",
    "        m.addConstr( 0.5*ds_x1 + 0.5*ds_y1 - ds_bet <= 0 )\n",
    "        m.addConstr( ds_z1 - ds_lam - self.p <= 0 )\n",
    "        m.addConstr( ds_y1*ds_y1 + ds_z1*ds_z1 <= ds_x1*ds_x1)\n",
    "        # second constraint \n",
    "        m.addConstr( -0.5*ds_x2 + 0.5*ds_y2 + d_hat*ds_z2 + ds_gam - self.c*ds_q + self.p*ds_q >= 0 )\n",
    "        m.addConstr( 0.5*ds_x2 + 0.5*ds_y2 - ds_bet <= 0 )\n",
    "        m.addConstr( ds_z2 - ds_lam  <= 0 )\n",
    "        m.addConstr( ds_y2*ds_y2 + ds_z2*ds_z2 <= ds_x2*ds_x2)\n",
    "        \n",
    "        # solve the model\n",
    "        m.optimize()\n",
    "        \n",
    "        return ds_q.X\n",
    "    \n",
    "    # dro model with wasserstein uncertainty set\n",
    "    def dro_wasserstein(self, dat_samp, r):\n",
    "        m = Model('dro_wasserstein')\n",
    "        m.setParam('OutputFlag',0)\n",
    "        #m.Params.FeasibilityTol = 10**(-9)\n",
    "        #m.Params.OptimalityTol = 10**(-9)\n",
    "        \n",
    "        ### order quantity \n",
    "        ds_q =  m.addVar(lb = 0, name=\"ds_q\") \n",
    "        ### variables in the robust counterpart\n",
    "        ds_bet = m.addVars(self.No, lb = -GRB.INFINITY, name='ds_bet')\n",
    "        ds_lam = m.addVar(lb = 0, name='ds_lam')\n",
    "        ### variables in the reformulation\n",
    "        # first constraint\n",
    "        ds_x = m.addVars(self.No, lb = 0, name=\"ds_x\")\n",
    "        ds_y = m.addVars(self.No, lb = 0, name=\"ds_y\")\n",
    "\n",
    "\n",
    "        ### objective function\n",
    "        obj = r*ds_lam + quicksum([ds_bet[i] for i in range(self.No)])/self.No \n",
    "        m.setObjective(obj, GRB.MINIMIZE)\n",
    "\n",
    "        ### constraints\n",
    "        # first constraint\n",
    "        m.addConstrs((dat_samp[i]*(ds_y[i] - ds_x[i]) + ds_bet[i] - self.c*ds_q >= 0 for i in range(self.No)))\n",
    "        m.addConstrs((ds_x[i] + ds_y[i] - ds_lam <= 0 for i in range(self.No)))\n",
    "        m.addConstrs((ds_y[i] - ds_x[i] - self.p <= 0 for i in range(self.No)))\n",
    "        # second constraint\n",
    "        m.addConstrs((ds_bet[i] - self.c*ds_q + self.p*ds_q >= 0 for i in range(self.No)))\n",
    "\n",
    "        # solve the model\n",
    "        m.optimize()\n",
    "        \n",
    "        return ds_q.X\n",
    "    \n",
    "    # dro model with Kullback-Leibler uncertainy set\n",
    "    def dro_kl(self, dat_samp, r):\n",
    "        ### order quantity\n",
    "        ds_q = cp.Variable(nonneg = True)\n",
    "\n",
    "        ### variables in the robust counterpart\n",
    "        ds_lam = cp.Variable(nonneg = True)\n",
    "        ds_gam = cp.Variable()\n",
    "        ds_bet = cp.Variable(self.No, nonneg = True)\n",
    "\n",
    "        ### variables in the exponential cone \n",
    "        av_exp = cp.Variable(self.No)\n",
    "        obj = r*ds_lam + ds_gam + sum(ds_bet)/self.No\n",
    "\n",
    "        # objective funciton\n",
    "        objective = cp.Minimize(obj)\n",
    "\n",
    "        ## constraints\n",
    "        constraints = []\n",
    "\n",
    "        for i in range(self.No):\n",
    "            constraints += [ cp.constraints.ExpCone( -av_exp[i],ds_lam,ds_bet[i] ) ]\n",
    "            constraints += [ av_exp[i] + self.c*ds_q  - self.p*ds_q  - ds_lam - ds_gam  <= 0 ]\n",
    "            constraints += [ av_exp[i] + self.c*ds_q - self.p*dat_samp[i] - ds_lam - ds_gam <= 0]\n",
    "\n",
    "        prob = cp.Problem(objective, constraints)\n",
    "        result = prob.solve(solver = cp.MOSEK)\n",
    "\n",
    "        return ds_q.value\n",
    "       \n",
    "    #def true_profit(self, q, theta):\n",
    "     #   return self.p * theta * (1 - np.exp(-1 * q / theta)) - self.c * q\n",
    "    #RT:mis\n",
    "    def true_profit(self, q, theta):\n",
    "        expected_value,_= integrate.quad(lambda d: (self.p*np.min([d,q]) - self.c*q) * gamma_pdf(d, self.shape, theta), 0, np.inf)\n",
    "        return  expected_value\n",
    "    \n",
    "    # cross validation on radius\n",
    "    # change the bechmark to the inverse of gamma\n",
    "    def cv_dro(self):\n",
    "        cv_wasserstein = {}\n",
    "        cv_kl = {}\n",
    "        cv_opt = {}\n",
    "        cv_wasserstein_reg = {}\n",
    "        cv_kl_reg = {}\n",
    "\n",
    "        rset_w = np.linspace(self.rlow_w, self.rhigh_w, num = self.rnum)\n",
    "        rset_k = np.linspace(self.rlow_k, self.rhigh_k, num = self.rnum)\n",
    "\n",
    "        for j in range(self.Nc):\n",
    "            dat_cv = np.random.gamma(self.shape, scale= self.ettt[j], size=self.No) #np.random.exponential(scale = self.ettt[j], size = self.No)\n",
    "            hth_cv = np.mean(dat_cv)\n",
    "\n",
    "            #qovp_cv = self.int_bisect(lw = 1, upp = 40, ht = hth_cv) \n",
    "            #cv_ovp[j] = self.true_profit(q = qovp_cv, theta = self.ettt[j]) \n",
    "            q_opt = st.gamma.ppf((1-self.c/self.p), a = self.shape, scale = self.ettt[j])\n",
    "            cv_opt[j] = self.true_profit(q = q_opt, theta = self.ettt[j]) \n",
    "\n",
    "            for r_ind in range(self.rnum):\n",
    "                qdrow_cv = self.dro_wasserstein(dat_samp = dat_cv, r = rset_w[r_ind])\n",
    "                cv_wasserstein[(j,r_ind)] = self.true_profit(q = qdrow_cv, theta = self.ettt[j])\n",
    "\n",
    "                qdrok_cv = self.dro_kl(dat_samp = dat_cv, r = rset_k[r_ind])\n",
    "                cv_kl[(j,r_ind)] = self.true_profit(q = qdrok_cv, theta = self.ettt[j])\n",
    "\n",
    "        for r_ind in range(self.rnum):\n",
    "            cv_wasserstein_reg[r_ind] = np.mean([ max(cv_opt[j] - cv_wasserstein[j,r_ind],0) for j in range(self.Nc)])\n",
    "            cv_kl_reg[r_ind] = np.mean([ max(cv_opt[j] - cv_kl[j,r_ind],0) for j in range(self.Nc)])\n",
    "   \n",
    "        # find the r with the minimal regret\n",
    "        list_w = [cv_wasserstein_reg[r_ind] for r_ind in range(self.rnum)]\n",
    "        list_k = [cv_kl_reg[r_ind] for r_ind in range(self.rnum)]\n",
    "        r_ind_w = list_w.index(min(list_w))\n",
    "        r_ind_k = list_k.index(min(list_k))\n",
    "        \n",
    "        return [rset_w[r_ind_w], rset_k[r_ind_k], rset_w, cv_wasserstein_reg, rset_k, cv_kl_reg ]\n",
    "    \n",
    "    \n",
    "    def simulator(self):\n",
    "        \n",
    "        # creates empty dictionary to store results\n",
    "        self.p_ovp = {} # p for profit\n",
    "        self.p_pto = {}\n",
    "        self.p_opstat = {}\n",
    "        self.p_oquad = {}\n",
    "        self.p_saa = {}\n",
    "        self.p_ro = {}\n",
    "        self.p_drom = {}\n",
    "        self.p_drow = {}\n",
    "        self.p_drok = {}\n",
    "        self.p_exp = {} # the best profit\n",
    "        \n",
    "        self.q_ovp = {}\n",
    "        self.q_pto = {}\n",
    "        self.q_opstat = {}\n",
    "        self.q_oquad = {}\n",
    "        self.q_saa = {}\n",
    "        self.q_ro = {}\n",
    "        self.q_drom = {}\n",
    "        self.q_drow = {}\n",
    "        self.q_drok = {}\n",
    "        self.q_exp = {} # with true theta\n",
    "        \n",
    "        self.difp_ovp = {}\n",
    "        self.difp_pto = {}\n",
    "        self.difp_opstat = {}\n",
    "        self.difp_oquad = {}\n",
    "        self.difp_saa = {}\n",
    "        self.difp_ro = {}\n",
    "        self.difp_drom = {}\n",
    "        self.difp_drow = {}\n",
    "        self.difp_drok = {}\n",
    "        \n",
    "        self.dif_ovp = {}\n",
    "        self.dif_pto = {}\n",
    "        self.dif_opstat = {}\n",
    "        self.dif_oquad = {}\n",
    "        self.dif_saa = {}\n",
    "        self.dif_ro = {}\n",
    "        self.dif_drom = {}\n",
    "        self.dif_drow = {}\n",
    "        self.dif_drok = {}\n",
    "        #self.q_exp = {} # with true theta\n",
    "        \n",
    "        self.cv = {}\n",
    "        \n",
    "        self.cv[0] = self.cv_dro()\n",
    "        \n",
    "        for eth in self.ett:\n",
    "            for i in range(self.Nn):\n",
    "                #dat = np.random.exponential(scale = eth, size = self.No) # generates data\n",
    "                #RT:mis\n",
    "                dat = np.random.gamma(self.shape, scale= eth, size=self.No) # \n",
    "                hth = np.mean(dat) # computes theta hat\n",
    "                vth = np.sqrt(np.sum([(dat[ind] - hth )**2 for ind in range(self.No) ])/(self.No-1) )\n",
    "                #np.var(dat)\n",
    "                sdth = np.sqrt(np.sum([(dat[ind] - hth )**2 for ind in range(self.No) ])/((self.No-1)*(self.No-2)) )\n",
    "                # np.std(dat)/np.sqrt(self.No)\n",
    "                \n",
    "                qpto = self.pto(hth) # computes q_pto\n",
    "                self.q_pto[(eth, hth)] = qpto\n",
    "                self.p_pto[(eth, hth)] = self.true_profit(q = qpto, theta = eth) # computes true profit of q_pto\n",
    "                \n",
    "                qops = self.ops(hth)\n",
    "                self.q_opstat[(eth, hth)] = qops\n",
    "                self.p_opstat[(eth, hth)] = self.true_profit(q = qops, theta = eth)\n",
    "                \n",
    "                qoquad = self.oquad(hth)\n",
    "                self.q_oquad[(eth, hth)] = qoquad\n",
    "                self.p_oquad[(eth, hth)] = self.true_profit(q = qoquad, theta = eth)\n",
    "                \n",
    "                qovp = self.int_bisect(lw = 1, upp = 40, ht = hth) # Initial search near q_pto\n",
    "                # RT: Here you may need to change to upp >20  since the mean is 20\n",
    "                self.q_ovp[(eth,hth)] = qovp\n",
    "                self.p_ovp[(eth, hth)] = self.true_profit(q = qovp, theta = eth)\n",
    "                \n",
    "                qsaa = self.saa(dat)\n",
    "                self.q_saa[(eth,hth)] = qsaa\n",
    "                self.p_saa[(eth, hth)] =  self.true_profit(q = qsaa, theta = eth)\n",
    "                \n",
    "                qro = self.ro(th_lw = 0.95*hth, th_upp =1.05*hth)\n",
    "                self.q_ro[(eth,hth)] = qro\n",
    "                self.p_ro[(eth, hth)] =  self.true_profit(q = qro, theta = eth)\n",
    "                \n",
    "                qdrom = self.dro_moment(d_hat = hth, sig_hat_sq = vth)\n",
    "                self.q_drom[(eth,hth)] = qdrom\n",
    "                self.p_drom[(eth, hth)] =  self.true_profit(q = qdrom, theta = eth)\n",
    "                \n",
    "                qdrow = self.dro_wasserstein(dat_samp = dat, r = self.cv[0][0])\n",
    "                self.q_drow[(eth,hth)] = qdrow\n",
    "                self.p_drow[(eth, hth)] =  self.true_profit(q = qdrow, theta = eth)\n",
    "                \n",
    "                qdrok = self.dro_kl(dat_samp = dat, r = self.cv[0][1])\n",
    "                self.q_drok[(eth,hth)] = qdrok\n",
    "                self.p_drok[(eth, hth)] =  self.true_profit(q = qdrok, theta = eth)\n",
    "                \n",
    "                qexp = st.gamma.ppf((1-self.c/self.p), a = self.shape, scale = eth) # computes ex-post qpto\n",
    "                self.q_exp[(eth,hth)] = qexp\n",
    "                self.p_exp[(eth, hth)] = self.true_profit(q = qexp, theta = eth)\n",
    "                \n",
    "                self.dif_pto[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_pto[(eth, hth)]\n",
    "                self.difp_pto[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_pto[(eth, hth)])/self.p_exp[(eth, hth)]\n",
    "                self.dif_ovp[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_ovp[(eth, hth)]\n",
    "                self.difp_ovp[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_ovp[(eth, hth)])/self.p_exp[(eth, hth)]\n",
    "                self.dif_opstat[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_opstat[(eth, hth)]\n",
    "                self.difp_opstat[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_opstat[(eth, hth)])/self.p_exp[(eth, hth)]\n",
    "                \n",
    "                self.dif_saa[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_saa[(eth, hth)]\n",
    "                self.difp_saa[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_saa[(eth, hth)])/self.p_exp[(eth, hth)]\n",
    "                \n",
    "                self.dif_ro[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_ro[(eth, hth)]\n",
    "                self.difp_ro[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_ro[(eth, hth)])/self.p_exp[(eth, hth)]\n",
    "                \n",
    "                self.dif_drom[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_drom[(eth, hth)]\n",
    "                self.difp_drom[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_drom[(eth, hth)])/self.p_exp[(eth, hth)]\n",
    "                \n",
    "                self.dif_drow[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_drow[(eth, hth)]\n",
    "                self.difp_drow[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_drow[(eth, hth)])/self.p_exp[(eth, hth)]\n",
    "                \n",
    "                self.dif_drok[(eth, hth)] = self.p_exp[(eth, hth)] - self.p_drok[(eth, hth)]\n",
    "                self.difp_drok[(eth, hth)] = (self.p_exp[(eth, hth)] - self.p_drok[(eth, hth)])/self.p_exp[(eth, hth)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "#NEN = news_exp_norm(No = 5, Nm = 50, Nn = 200, p = 2, c = 1, low = 18, high = 22)\n",
    "NEN = news_exp_norm(No = 5, Nm = 50, Nn = 200, Nc = 20, p = 2, c = 1, mu = 20, sigma = 1,shape = 0.85,\n",
    "                   rlow_w = 0.0001, rhigh_w = 5, rlow_k = 0.04, rhigh_k = 5, rnum = 1000) # make sure there is no negative value "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Set parameter Username\n",
      "Academic license - for non-commercial use only - expires 2024-07-11\n"
     ]
    }
   ],
   "source": [
    "NEN.simulator() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# cross validation\n",
    "plt.figure(figsize=(13,8))\n",
    "plt.plot(NEN.cv[0][2], np.array([NEN.cv[0][3][r_ind] for r_ind in range(1000)]), 'b+--') \n",
    "plt.plot(NEN.cv[0][4], np.array([NEN.cv[0][5][r_ind] for r_ind in range(1000)]), 'r.--') \n",
    "plt.xlabel('r',fontsize = 18)\n",
    "plt.ylabel('regret',fontsize = 18)\n",
    "plt.legend(labels = ['Wasserstein','KL divergence'],fontsize = 10)\n",
    "plt.savefig('cv_r_mis_85.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x936 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#news_exp_norm(No = 5, Nm = 50, Nn = 50, p = 2, c = 1, mu = 10, sigma = 1)\n",
    "#when Nn =100 now change to Nn=1000\n",
    "eths = [ eth for eth, hth in NEN.p_ovp.keys() ]\n",
    "avgs_ovp = [ np.mean([ NEN.p_ovp[eth, hth] for eth, hth in NEN.p_ovp.keys() if eth == ethe]) for ethe in eths ]\n",
    "#avgs_exp = [ np.mean([ NEN.p_ovp[eth, hth] for eth, hth in NEN.p_exp.keys() if eth == ethe]) for ethe in eths ]\n",
    "avgs_pto = [ np.mean([ NEN.p_pto[eth, hth] for eth, hth in NEN.p_pto.keys() if eth == ethe]) for ethe in eths ]\n",
    "avgs_ops = [ np.mean([ NEN.p_opstat[eth, hth] for eth, hth in NEN.p_opstat.keys() if eth == ethe]) for ethe in eths ]\n",
    "avgs_saa = [ np.mean([ NEN.p_saa[eth, hth] for eth, hth in NEN.p_saa.keys() if eth == ethe]) for ethe in eths ]\n",
    "avgs_ro = [ np.mean([ NEN.p_ro[eth, hth] for eth, hth in NEN.p_ro.keys() if eth == ethe]) for ethe in eths ]\n",
    "avgs_drom = [ np.mean([ NEN.p_drom[eth, hth] for eth, hth in NEN.p_drom.keys() if eth == ethe]) for ethe in eths ]\n",
    "avgs_drow = [ np.mean([ NEN.p_drow[eth, hth] for eth, hth in NEN.p_drow.keys() if eth == ethe]) for ethe in eths ]\n",
    "avgs_drok = [ np.mean([ NEN.p_drok[eth, hth] for eth, hth in NEN.p_drok.keys() if eth == ethe]) for ethe in eths ]\n",
    "\n",
    "#avgs_oquad = [ np.mean([ NEN.p_oquad[eth, hth] for eth, hth in NEN.p_oquad.keys() if eth == ethe]) for ethe in eths ]\n",
    "\n",
    "plt.figure(figsize=(8,13))\n",
    "plt.plot(eths, avgs_ovp, 'o') # blue is ovp\n",
    "plt.plot(eths, avgs_pto, 'o') # yellow is pto\n",
    "plt.plot(eths, avgs_ops, 'o') # yellow is pto\n",
    "# plt.plot(eths, avgs_saa, 'o') \n",
    "plt.plot(eths, avgs_ro, 'o') \n",
    "plt.plot(eths, avgs_drom, 'o') \n",
    "plt.plot(eths, avgs_drow, 'o') \n",
    "plt.plot(eths, avgs_drok, 'o') \n",
    "plt.plot(eths, avgs_saa, 'o') \n",
    "\n",
    "#plt.plot(eths, avgs_oquad, 'yo') # yellow is pt\n",
    "#plt.plot(eths, avgs_exp, 'yo') # yellow is pt\n",
    "\n",
    "plt.xlabel('true theta',fontsize = 18)\n",
    "plt.ylabel('average profit',fontsize = 18)\n",
    "plt.legend(labels = ['OVP', 'PTO','OS','RO','DRO-M','DRO-W','DRO-KL','SAA'],fontsize = 10)\n",
    "plt.savefig('profit_mis_85.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-16-6897c8faffa2>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;31m#difavgs_exp = [ np.mean([ NEN.p_ovp[eth, hth] for eth, hth in NEN.p_exp.keys() if eth == ethe]) for ethe in eths ]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mdifavgs_pto\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdifp_pto\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mp_pto\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mkeys\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0meth\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0methe\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0methe\u001b[0m \u001b[0;32min\u001b[0m \u001b[0meths\u001b[0m \u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m \u001b[0mdifavgs_ops\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdifp_opstat\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mp_opstat\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mkeys\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0meth\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0methe\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0methe\u001b[0m \u001b[0;32min\u001b[0m \u001b[0meths\u001b[0m \u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      7\u001b[0m \u001b[0;31m#avgs_oquad = [ np.mean([ NEN.p_oquad[eth, hth] for eth, hth in NEN.p_oquad.keys() if eth == ethe]) for ethe in eths ]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-16-6897c8faffa2>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;31m#difavgs_exp = [ np.mean([ NEN.p_ovp[eth, hth] for eth, hth in NEN.p_exp.keys() if eth == ethe]) for ethe in eths ]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mdifavgs_pto\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdifp_pto\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mp_pto\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mkeys\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0meth\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0methe\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0methe\u001b[0m \u001b[0;32min\u001b[0m \u001b[0meths\u001b[0m \u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m \u001b[0mdifavgs_ops\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdifp_opstat\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mp_opstat\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mkeys\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0meth\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0methe\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0methe\u001b[0m \u001b[0;32min\u001b[0m \u001b[0meths\u001b[0m \u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      7\u001b[0m \u001b[0;31m#avgs_oquad = [ np.mean([ NEN.p_oquad[eth, hth] for eth, hth in NEN.p_oquad.keys() if eth == ethe]) for ethe in eths ]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-16-6897c8faffa2>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;31m#difavgs_exp = [ np.mean([ NEN.p_ovp[eth, hth] for eth, hth in NEN.p_exp.keys() if eth == ethe]) for ethe in eths ]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mdifavgs_pto\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdifp_pto\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mp_pto\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mkeys\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0meth\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0methe\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0methe\u001b[0m \u001b[0;32min\u001b[0m \u001b[0meths\u001b[0m \u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m \u001b[0mdifavgs_ops\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdifp_opstat\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0meth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhth\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mNEN\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mp_opstat\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mkeys\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0meth\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0methe\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0methe\u001b[0m \u001b[0;32min\u001b[0m \u001b[0meths\u001b[0m \u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      7\u001b[0m \u001b[0;31m#avgs_oquad = [ np.mean([ NEN.p_oquad[eth, hth] for eth, hth in NEN.p_oquad.keys() if eth == ethe]) for ethe in eths ]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "#news_exp_norm(No = 5, Nm = 50, Nn = 50, p = 2, c = 1, mu = 10, sigma = 1)\n",
    "#for same theta with differnt sample\n",
    "difavgs_ovp = [ np.mean([ NEN.difp_ovp[eth, hth] for eth, hth in NEN.p_ovp.keys() if eth == ethe]) for ethe in eths ]\n",
    "#difavgs_exp = [ np.mean([ NEN.p_ovp[eth, hth] for eth, hth in NEN.p_exp.keys() if eth == ethe]) for ethe in eths ]\n",
    "difavgs_pto = [ np.mean([ NEN.difp_pto[eth, hth] for eth, hth in NEN.p_pto.keys() if eth == ethe]) for ethe in eths ]\n",
    "difavgs_ops = [ np.mean([ NEN.difp_opstat[eth, hth] for eth, hth in NEN.p_opstat.keys() if eth == ethe]) for ethe in eths ]\n",
    "#avgs_oquad = [ np.mean([ NEN.p_oquad[eth, hth] for eth, hth in NEN.p_oquad.keys() if eth == ethe]) for ethe in eths ]\n",
    "\n",
    "difavgs_saa = [ np.mean([ NEN.difp_saa[eth, hth] for eth, hth in NEN.p_saa.keys() if eth == ethe]) for ethe in eths ]\n",
    "difavgs_ro = [ np.mean([ NEN.difp_ro[eth, hth] for eth, hth in NEN.p_ro.keys() if eth == ethe]) for ethe in eths ]\n",
    "difavgs_drom = [ np.mean([ NEN.difp_drom[eth, hth] for eth, hth in NEN.p_drom.keys() if eth == ethe]) for ethe in eths ]\n",
    "difavgs_drow = [ np.mean([ NEN.difp_drow[eth, hth] for eth, hth in NEN.p_drow.keys() if eth == ethe]) for ethe in eths ]\n",
    "difavgs_drok = [ np.mean([ NEN.difp_drok[eth, hth] for eth, hth in NEN.p_drok.keys() if eth == ethe]) for ethe in eths ]\n",
    "\n",
    "\n",
    "plt.figure(figsize=(8,13))\n",
    "plt.plot(eths, difavgs_ovp, 'o') # blue is ovp\n",
    "plt.plot(eths, difavgs_pto, 'o') # yellow is pto\n",
    "plt.plot(eths, difavgs_ops, 'o') # yellow is pto\n",
    "#plt.plot(eths, avgs_oquad, 'yo') # yellow is pt\n",
    "#plt.plot(eths, avgs_exp, 'yo') # yellow is pt\n",
    "plt.plot(eths, difavgs_ro, 'o') \n",
    "plt.plot(eths, difavgs_drom, 'o') \n",
    "plt.plot(eths, difavgs_drow, 'o') \n",
    "plt.plot(eths, difavgs_drok, 'o') \n",
    "plt.plot(eths, difavgs_saa, 'o') \n",
    "\n",
    "plt.xlabel('true theta',fontsize = 18)\n",
    "plt.ylabel('regret percentile',fontsize = 18)\n",
    "plt.legend(labels =['OVP', 'PTO','OS','RO','DRO-M','DRO-W','DRO-KL','SAA'],fontsize = 10)\n",
    "plt.savefig('regret_mis_85.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.05065047137653023"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.average(np.array(difavgs_ovp))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.15908509838327214"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.average(np.array(difavgs_ops))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.1884434438178767"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.average(np.array(difavgs_pto))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# on average，perform better within the range"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "example_dict = {'cv':NEN.cv,'eths':eths, 'avgs_ovp':avgs_ovp, 'avgs_pto':avgs_pto, 'avgs_ops':avgs_ops,'avgs_ro':avgs_ro,\n",
    "                'avgs_drom':avgs_drom, 'avgs_drow':avgs_drow, 'avgs_drok':avgs_drok, 'avgs_saa':avgs_saa,\n",
    "               'difavgs_ovp':difavgs_ovp, 'difavgs_pto':difavgs_pto, 'difavgs_ops':difavgs_ops, 'difavgs_ro':difavgs_ro,\n",
    "               'difavgs_drom':difavgs_drom, 'difavgs_drow':difavgs_drow, 'difavgs_drok': difavgs_drok,\n",
    "               'difavgs_saa':difavgs_saa}\n",
    "pickle_out = open(\"20230904_mis_85.pickle\",\"wb\")\n",
    "pickle.dump(example_dict, pickle_out)\n",
    "pickle_out.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(8,13))\n",
    "plt.plot(eths, avgs_ovp, 'o') # blue is ovp\n",
    "plt.plot(eths, avgs_pto, 'o') # yellow is pto\n",
    "plt.plot(eths, avgs_ops, 'o') # yellow is pto\n",
    "# plt.plot(eths, avgs_saa, 'o') \n",
    "plt.plot(eths, avgs_ro, 'o') \n",
    "plt.plot(eths, avgs_drom, 'o') \n",
    "plt.plot(eths, avgs_drow, 'o') \n",
    "plt.plot(eths, avgs_drok, 'o') \n",
    "plt.plot(eths, avgs_saa, 'o') \n",
    "\n",
    "#plt.plot(eths, avgs_oquad, 'yo') # yellow is pt\n",
    "#plt.plot(eths, avgs_exp, 'yo') # yellow is pt\n",
    "\n",
    "plt.xlabel('true theta',fontsize = 18)\n",
    "plt.ylabel('average profit',fontsize = 18)\n",
    "plt.legend(labels = ['OVP', 'PTO','OS','RO','DRO-M','DRO-W','DRO-KL','SAA'],fontsize = 10)\n",
    "plt.savefig('profit_mis_85.eps')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

